Design-Space Exploration of Post-Quantum Cryptography Acceleration on an Open-Source RISC-V GPGPU

Post-quantum cryptography (PQC) acceleration has been studied for CPUs and FPGAs, yet GPGPUs - dominating high-throughput computing - remain unexplored for PQC hardware integration as a functional unit. We present what is, to our knowledge, the first such integration: the Vortex Post-Quantum Crypto Unit (PCU) on the open-source Vortex RISC-V GPGPU. The PCU implements a 256-point NTT over Kyber (q=3329) and Dilithium (q=8380417) moduli in 134 logic cells (73 LUT4 + 61 CCU2C) - the smallest reported NTT accelerator by logic-cell count, 2.8x smaller than the next smallest design. It achieves 228.78 MHz on Lattice ECP5 and 299.8 MHz place-and-route on Xilinx Artix-7, and passes 253 functional tests across 7 suites. On Vortex SimX, it achieves 42.6x acceleration over GPU ALU execution, projecting to roughly 36x speedup on RTL. Synthesized to ASAP7 7nm, the NTT datapath occupies 96.53 um^2 (post-route) at 702 MHz. This work establishes a foundation for integrating PQC hardware acceleration into general-purpose parallel computing.

==> figures/generate_figures_v2.py <==
#!/usr/bin/env python3
"""
Comprehensive PQC Paper Figure Generator
=========================================
Generates all 12 figures for the TACO paper submission.
6 real figures from data, 6 block diagrams / placeholders.
"""

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.patches as mpatch
import matplotlib.lines as mlines
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, ArrowStyle
import numpy as np
import os
import re

OUT = "/home/fortaegis-dev/hossam/OpenCode/Vortex_PQC/doc/figures"
os.makedirs(OUT, exist_ok=True)

BLUE = "#1f77b4"
RED = "#d62728"
GREEN = "#2ca02c"
ORANGE = "#ff7f0e"
PURPLE = "#9467bd"
GRAY = "#7f7f7f"
TEAL = "#17becf"
DARK_BLUE = "#1f4494"
LIGHT_BLUE = "#a8c7e8"

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": [
            "STIXGeneral",
            "Nimbus Roman",
            "Times New Roman",
            "DejaVu Serif",
        ],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.size": 9,
        "axes.titlesize": 10,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "figure.dpi": 150,
    }
)


def arrow(ax, x0, y0, x1, y1, color="black", lw=1.5, style="->", label=None):
    ax.annotate(
        "",
        xy=(x1, y1),
        xytext=(x0, y0),
        arrowprops=dict(arrowstyle=style, color=color, lw=lw, mutation_scale=12),
    )


def box(ax, x, y, w, h, label, color=LIGHT_BLUE, text_color="black", fontsize=8):
    rect = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle="round,pad=0.02",
        facecolor=color,
        edgecolor="black",
        linewidth=1,
    )
    ax.add_patch(rect)
    ax.text(
        x + w / 2,
        y + h / 2,
        label,
        ha="center",
        va="center",
        fontsize=fontsize,
        color=text_color,
        fontweight="bold",
    )


# ─────────────────────────────────────────────────────────────────
# FIGURE 1 — PCU Pipeline Integration (block diagram)
# ─────────────────────────────────────────────────────────────────
def fig1_pcu_pipeline():
    fig, ax = plt.subplots(figsize=(7, 2.8))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 3.5)
    ax.axis("off")
    ax.set_title(
        "Fig 1: Vortex GPGPU Pipeline with PCU Integration",
        fontsize=11,
        fontweight="bold",
    )

    stages = [
        (0.3, "Fetch"),
        (1.7, "Decode"),
        (3.1, "Dispatch"),
        (4.5, "Execute\n(ALU / FPU / PCU)"),
        (6.0, "Commit"),
        (7.5, "DRAM"),
    ]
    colors = [GRAY, GRAY, LIGHT_BLUE, [LIGHT_BLUE, ORANGE], TEAL, GRAY]
    labels = ["Fetch", "Decode", "Dispatch", "Execute\n(ALU/FPU/PCU)", "Commit", "DRAM"]

    for i, (x, label) in enumerate(stages):
        box(
            ax,
            x,
            1.2,
            1.1,
            1.0,
            label,
            color=LIGHT_BLUE if i != 3 else ORANGE,
            text_color=DARK_BLUE if i != 3 else "black",
            fontsize=7.5,
        )

    # Arrows between stages
    for i in range(len(stages) - 1):
        x0 = stages[i][0] + 1.1
        x1 = stages[i + 1][0]
        y = 1.7
        if i == 2:  # Dispatch to Execute
            # Two arrows (normal + PCU)
            ax.annotate(
                "",
                xy=(3.9, 2.1),
                xytext=(3.0, 2.1),
                arrowprops=dict(arrowstyle="->", color=GRAY, lw=1.2),
            )
            ax.annotate(
                "",
                xy=(3.9, 1.2),
                xytext=(3.0, 1.2),
                arrowprops=dict(arrowstyle="->", color=ORANGE, lw=1.2),
            )
            ax.text(
                3.45, 2.28, "ALU/FPU", ha="center", va="bottom", fontsize=6, color=GRAY
            )
            ax.text(
                3.45,
                1.0,
                "PCU",
                ha="center",
                va="top",
                fontsize=7,
                color=ORANGE,
                fontweight="bold",
            )
        elif i == 3:  # Execute to Commit
            ax.annotate(
                "",
                xy=(5.9, 1.7),
                xytext=(5.6, 1.7),
                arrowprops=dict(arrowstyle="->", color=GRAY, lw=1.2),
            )
        else:
            ax.annotate(
                "",
                xy=(x1, 1.7),
                xytext=(x0, 1.7),
                arrowprops=dict(arrowstyle="->", color=GRAY, lw=1.2),
            )

    # PCU expansion box
    ax.add_patch(
        FancyBboxPatch(
            (3.9, 0.2),
            1.2,
            2.4,
            boxstyle="round,pad=0.1",
            facecolor="#fff8f0",
            edgecolor=ORANGE,
            linewidth=1.5,
        )
    )
    ax.text(
        4.5,
        2.4,
        "PCU",
        ha="center",
        va="center",
        fontsize=8,
        color=ORANGE,
        fontweight="bold",
    )
    for sub_y, sub_label in [
        (1.9, "NTT/INTT"),
        (1.5, "PWM/BASEMUL"),
        (1.1, "Keccak/SHA3"),
        (0.7, "Sampling"),
    ]:
        rect = FancyBboxPatch(
            (4.0, sub_y),
            1.0,
            0.3,
            boxstyle="round,pad=0.02",
            facecolor=ORANGE,
            edgecolor="none",
            alpha=0.6,
        )
        ax.add_patch(rect)
        ax.text(
            4.5,
            sub_y + 0.15,
            sub_label,
            ha="center",
            va="center",
            fontsize=6,
            color="black",
        )

    # Labels
    ax.text(5, 3.0, "Normal FU path", ha="center", fontsize=7, color=GRAY)
    ax.text(4.5, 0.1, "PCU expanded", ha="center", fontsize=7, color=ORANGE)

    plt.tight_layout()
    plt.savefig(f"{OUT}/pcu_pipeline.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig1_pcu_pipeline.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 2 — PCU Microarchitecture (internal structure)
# ─────────────────────────────────────────────────────────────────
def fig2_pcu_microarch():
    fig, ax = plt.subplots(figsize=(7, 3.5))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 6)
    ax.axis("off")
    ax.set_title(
        "Fig 2: PCU Internal Microarchitecture (VX_pcu_unit)",
        fontsize=10,
        fontweight="bold",
    )

    # Dispatch unit
    box(ax, 0.3, 3.5, 2.2, 1.5, "Dispatch\nUnit", LIGHT_BLUE, DARK_BLUE)
    ax.text(1.4, 3.2, "dispatch_if", ha="center", fontsize=6, color=GRAY)

    # Per-block execute (BLOCK_SIZE blocks)
    for k in range(2):
        x = 3.0 + k * 1.8
        box(ax, x, 3.5, 1.5, 1.5, f"Execute\nBlock {k}", "#e8f4ff", DARK_BLUE, 7)
        arrow(ax, 2.5, 4.25, x, 4.25, BLUE, 1.2)
        # DPI boxes inside
        box(ax, x + 0.1, 3.6, 1.3, 0.45, "DPI-NTT/PWM", "#d0e8ff", DARK_BLUE, 6)
        box(ax, x + 0.1, 4.1, 1.3, 0.45, "DPI-SHA3/SAMPLE", "#d0e8ff", DARK_BLUE, 6)
        box(ax, x + 0.1, 4.6, 1.3, 0.3, "ModRed", "#d0e8ff", DARK_BLUE, 6)

    # Result holding registers
    for k in range(2):
        x = 3.0 + k * 1.8
        box(ax, x, 1.8, 1.5, 0.6, f"Result Hold\nreg", "#fffadc", DARK_BLUE, 6.5)
        ax.annotate(
            "",
            xy=(x + 0.75, 1.8),
            xytext=(x + 0.75, 5.0),
            arrowprops=dict(
                arrowstyle="->", color=GRAY, lw=0.8, connectionstyle="arc3,rad=0.2"
            ),
        )

    # Gather unit
    box(ax, 7.5, 2.2, 2.0, 2.0, "Gather\nUnit", TEAL, "black")
    for k in range(2):
        x = 3.0 + k * 1.8
        ax.annotate(
            "",
            xy=(7.5, 3.2),
            xytext=(x + 0.75, 2.4),
            arrowprops=dict(arrowstyle="->", color=TEAL, lw=1.0),
        )
    ax.text(8.5, 2.0, "commit_if", ha="center", fontsize=6, color=GRAY)

    # Control signals
    ax.annotate(
        "",
        xy=(1.4, 3.5),
        xytext=(1.4, 1.0),
        arrowprops=dict(arrowstyle="->", color=GRAY, lw=0.8),
    )
    ax.text(
        0.1,
        2.25,
        "clk\nreset\nop_type\nrs1/rs2",
        ha="left",
        va="center",
        fontsize=6,
        color=GRAY,
    )

    # q_sel / modulus label
    ax.text(
        5.5,
        5.5,
        "q_sel: 0=Kyber(3329) | 1=Dilithium(8380417)",
        ha="center",
        fontsize=7,
        color=DARK_BLUE,
        bbox=dict(
            boxstyle="round", facecolor="#f0f8ff", edgecolor=LIGHT_BLUE, alpha=0.5
        ),
    )

    plt.tight_layout()
    plt.savefig(f"{OUT}/pcu_microarch.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig2_pcu_microarch.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 4 — NTT Engine Block Diagram (RTL structure)
# ─────────────────────────────────────────────────────────────────
def fig4_ntt_engine_block():
    fig, ax = plt.subplots(figsize=(7, 3.5))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 6)
    ax.axis("off")
    ax.set_title(
        "Fig 4: ntt_engine Internal RTL Block Diagram", fontsize=10, fontweight="bold"
    )

    # Input stage
    box(ax, 0.2, 2.5, 1.0, 1.0, "start\nq_sel\nwr_en", LIGHT_BLUE, DARK_BLUE, 7)
    box(ax, 0.2, 0.8, 1.2, 1.3, "wr_addr\nwr_data\nwr_sel", "#e8f8ff", DARK_BLUE, 6.5)

    # Memory blocks
    box(ax, 1.8, 3.5, 1.5, 1.2, "poly_a[256]\nRAM", TEAL, "black", 7)
    box(ax, 1.8, 1.8, 1.5, 1.2, "poly_b[256]\nRAM", TEAL, "black", 7)
    ax.text(2.55, 3.2, "sel=0", ha="center", fontsize=6, color=GRAY)
    ax.text(2.55, 1.5, "sel=1", ha="center", fontsize=6, color=GRAY)

    # MUX
    box(ax, 1.8, 2.6, 1.5, 0.7, "MUX\n(rd_sel)", ORANGE, "black", 7)

    # FSM
    box(ax, 3.7, 2.6, 1.4, 0.7, "FSM\n(stage/bf_idx)", PURPLE, "white", 7)

    # Butterfly unit
    box(
        ax,
        5.5,
        2.0,
        1.8,
        1.8,
        "Butterfly\nUnit\n(2-cycle\npipeline)",
        ORANGE,
        "black",
        7,
    )

    # Twiddle ROM
    box(
        ax,
        5.5,
        4.0,
        1.8,
        0.9,
        "Twiddle ROM\nKyber + Dilithium",
        "#c8f0c0",
        DARK_BLUE,
        7,
    )

    # Scale unit
    box(ax, 5.5, 0.5, 1.8, 0.7, "Scale (n⁻¹ mod q)", "#f8e0ff", DARK_BLUE, 7)

    # Output
    box(ax, 7.8, 2.5, 1.2, 1.0, "rd_data\nbusy\ncycle_count", LIGHT_BLUE, DARK_BLUE, 7)

    # Arrows
    arrow(ax, 1.2, 3.0, 1.8, 4.1, TEAL, 1.0)  # start → poly_a write
    arrow(ax, 1.4, 0.8, 1.8, 2.4, GRAY, 1.0)  # write addr → poly_b
    arrow(ax, 2.55, 3.5, 2.55, 3.3, TEAL, 1.0)  # poly_a → MUX (indirectly)
    arrow(ax, 3.3, 3.0, 3.7, 2.95, DARK_BLUE, 1.0)  # MUX → FSM
    arrow(ax, 4.4, 2.95, 5.5, 2.9, DARK_BLUE, 1.0)  # FSM → butterfly
    arrow(ax, 6.4, 4.0, 6.4, 3.8, GREEN, 1.0)  # twiddle → butterfly
    arrow(ax, 7.3, 2.9, 7.8, 3.0, DARK_BLUE, 1.0)  # butterfly → rd_data
    arrow(ax, 7.3, 2.1, 7.3, 2.5, DARK_BLUE, 1.0)  # butterfly ↔ scale
    arrow(ax, 6.4, 1.2, 6.4, 1.0, PURPLE, 0.8, "<-")

    # Legend for operations
    ax.text(
        0.5,
        5.5,
        "Op: 0=NTT | 1=INTT | 2=PWM",
        ha="left",
        fontsize=7,
        color=DARK_BLUE,
        bbox=dict(
            boxstyle="round", facecolor="#f0f8ff", edgecolor=LIGHT_BLUE, alpha=0.5
        ),
    )

    plt.tight_layout()
    plt.savefig(f"{OUT}/ntt_engine_block.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig4_ntt_engine_block.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 3 — The 256× Gap Visualization (grouped bar chart)
# Data: SimX vs RTL cycle counts
# ─────────────────────────────────────────────────────────────────
def fig3_gap_visualization():
    ops = ["NTT", "INTT", "PWM", "Neg. NTT", "Full poly-mul", "Kyber poly-mul"]
    simx_cycles = [8, 8, 1, 9, 25, 25]
    rtl_cycles = [2049, 2305, 257, 2305, 6660, 607]
    ratios = [r / s for r, s in zip(rtl_cycles, simx_cycles)]

    x = np.arange(len(ops))
    w = 0.35

    fig, ax1 = plt.subplots(figsize=(7, 3.5))
    ax2 = ax1.twinx()

    b1 = ax1.bar(x - w / 2, simx_cycles, w, label="SimX (model)", color=BLUE, alpha=0.8)
    b2 = ax1.bar(x + w / 2, rtl_cycles, w, label="RTL (actual)", color=RED, alpha=0.8)
    ax1.set_yscale("log")
    ax1.set_ylim(0.8, 1e4)
    ax1.set_ylabel("Cycles (log scale)")
    ax2.plot(
        x, ratios, "k--o", linewidth=1.5, markersize=5, label="Ratio", color=PURPLE
    )
    ax2.set_ylabel("Ratio (RTL / SimX)", color=PURPLE)
    ax2.tick_params(axis="y", labelcolor=PURPLE)
    ax2.set_ylim(0, 40)

    for i, (s, r, ra) in enumerate(zip(simx_cycles, rtl_cycles, ratios)):
        ax1.text(
            i - w / 2, s * 1.3, str(s), ha="center", va="bottom", fontsize=7, color=BLUE
        )
        ax1.text(
            i + w / 2, r * 1.3, str(r), ha="center", va="bottom", fontsize=7, color=RED
        )
        ax2.text(
            i, ra + 8, f"{ra:.0f}×", ha="center", va="bottom", fontsize=7, color=PURPLE
        )

    ax1.set_xticks(x)
    ax1.set_xticklabels(ops, rotation=15, ha="right")
    ax1.set_xlabel("Operation")
    ax1.set_title(
        "Fig 3: The 256× Gap — SimX Model vs RTL Implementation", fontweight="bold"
    )
    patches = [
        mpatches.Patch(color=BLUE, label="SimX"),
        mpatches.Patch(color=RED, label="RTL"),
    ]
    lines = [
        mlines.Line2D([0], [0], color=PURPLE, linestyle="--", marker="o", label="Ratio")
    ]
    ax1.legend(handles=patches + lines, loc="upper left")
    plt.tight_layout()
    plt.savefig(f"{OUT}/gap_visualization.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig3_gap_visualization.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 5 — ECP5 Synthesis Area Breakdown (stacked bar)
# ─────────────────────────────────────────────────────────────────
def fig5_area_breakdown():
    components = [
        "Butterfly\nADD/SUB",
        "PWM",
        "FSM + Control",
        "Output Muxes",
        "Mem I/F",
    ]
    lut4 = [16, 8, 30, 8, 11]
    ccu2c = [61, 0, 0, 0, 0]

    x = np.arange(len(components))
    fig, ax = plt.subplots(figsize=(7, 2.8))
    ax.bar(x, lut4, label="LUT4 (73 total)", color=TEAL, alpha=0.85)
    ax.bar(x, ccu2c, bottom=lut4, label="CCU2C (61 total)", color=ORANGE, alpha=0.85)
    ax.set_xticks(x)
    ax.set_xticklabels(components)
    ax.set_ylabel("Logic cells")
    ax.set_title(
        "Fig 5: ECP5 Area Breakdown — ntt_engine (134 total logic cells)",
        fontweight="bold",
    )
    total = [l + c for l, c in zip(lut4, ccu2c)]
    for i, t in enumerate(total):
        ax.text(i, t + 2, str(t), ha="center", fontsize=8)
    ax.legend()
    plt.tight_layout()
    plt.savefig(f"{OUT}/synth_area_breakdown.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig5_synth_area_breakdown.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 6 — ASAP7 Post-Route Layout (DEF-based floorplan)
# ─────────────────────────────────────────────────────────────────
def fig6_asap7_layout():
    def_file = "/home/fortaegis-dev/hossam/OpenCode/Vortex_PQC/vortex/hw/rtl/pcu/results/asap7/ntt_engine_core/6_final.def"
    with open(def_file) as f:
        content = f.read()
    placed = re.findall(
        r"^\s+- (\S+) (\S+) \+ SOURCE \S+ \+ PLACED \( (\d+) (\d+) \)",
        content,
        re.MULTILINE,
    )
    filler_cells = []
    comb_cells = []
    seq_cells = []
    mem_cells = []
    tie_cells = []
    seq_prefixes = [
        "DFF",
        "SDFF",
        "DFFHQ",
        "DFFLL",
        "DFFTXT",
        "DFFHX",
        "DFFLX",
        "DFFNH",
        "DFFNL",
    ]
    mem_prefixes = ["RP", "WP", "DP16", "RAM", "SRAM"]
    tie_prefixes = ["TIEL", "TIEH"]
    for name, cls, xs, ys in placed:
        x, y = int(xs), int(ys)
        is_filler = "FILLER" in name or "DECAP" in name
        if is_filler:
            filler_cells.append((x, y))
        elif any(cls.startswith(p) for p in seq_prefixes):
            seq_cells.append((x, y))
        elif any(cls.startswith(p) for p in mem_prefixes):
            mem_cells.append((x, y))
        elif any(cls.startswith(p) for p in tie_prefixes):
            tie_cells.append((x, y))
        else:
            comb_cells.append((x, y))
    die_width, die_height = 12848, 12848
    core_x0, core_y0, core_w, core_h = 540, 540, 11810, 11810

    fig, axes = plt.subplots(1, 2, figsize=(12, 5))

    ax = axes[0]
    ax.set_aspect("equal")
    ax.set_xlim(-200, die_width + 200)
    ax.set_ylim(-200, die_height + 200)
    ax.add_patch(
        plt.Rectangle(
            (0, 0), die_width, die_height, fill=False, edgecolor="black", lw=2
        )
    )
    ax.add_patch(
        plt.Rectangle(
            (core_x0, core_y0),
            core_w,
            core_h,
            fill=False,
            edgecolor=DARK_BLUE,
            lw=1.5,
            linestyle="--",
        )
    )
    step = max(1, len(comb_cells) // 300)
    xs_c = [c[0] for c in comb_cells[::step]]
    ys_c = [c[1] for c in comb_cells[::step]]
    ax.scatter(
        xs_c,
        ys_c,
        s=2,
        c=ORANGE,
        alpha=0.7,
        label=f"Comb ({len(comb_cells)})",
        zorder=3,
    )
    step = max(1, len(seq_cells) // 200)
    xs_s = [c[0] for c in seq_cells[::step]]
    ys_s = [c[1] for c in seq_cells[::step]]
    ax.scatter(
        xs_s, ys_s, s=2, c=TEAL, alpha=0.7, label=f"Seq ({len(seq_cells)})", zorder=4
    )
    ax.set_xlabel("X (nm)")
    ax.set_ylabel("Y (nm)")
    ax.set_title("Cell Placement (non-filler)")
    ax.legend(loc="upper right", fontsize=7)

    ax = axes[1]
    ax.set_aspect("equal")
    ax.set_xlim(-200, die_width + 200)
    ax.set_ylim(-200, die_height + 200)
    ax.add_patch(
        plt.Rectangle(
            (0, 0), die_width, die_height, fill=False, edgecolor="black", lw=2
        )
    )
    ax.add_patch(
        plt.Rectangle(
            (core_x0, core_y0),
            core_w,
            core_h,
            fill=False,
            edgecolor=DARK_BLUE,
            lw=1.5,
            linestyle="--",
        )
    )
    ax.text(
        core_x0 + core_w / 2,
        core_y0 + core_h + 120,
        f"core: {core_w / 1000:.1f}×{core_h / 1000:.1f} µm",
        ha="center",
        va="bottom",
        fontsize=8,
        color=DARK_BLUE,
    )
    all_cells = [(c[0], c[1]) for c in comb_cells + seq_cells]
    if all_cells:
        xs = [c[0] for c in all_cells]
        ys = [c[1] for c in all_cells]
        heatmap = ax.hist2d(xs, ys, bins=40, cmap="hot_r", alpha=0.8)
        plt.colorbar(heatmap[3], ax=ax, label="Cell density", shrink=0.7)
    ax.set_xlabel("X (nm)")
    ax.set_ylabel("Y (nm)")
    ax.set_title("Cell Density Heatmap")
    fig.suptitle(
        "Fig 6: ASAP7 7nm Post-Route Floorplan (ntt_engine_core)\n"
        "851 std cells | 702 MHz | 0 DRC | 101 mW @ 1 GHz",
        fontweight="bold",
        fontsize=10,
    )
    plt.tight_layout()
    plt.savefig(f"{OUT}/asap7_layout.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print(f"  fig6_asap7_layout.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 7 — FPGA Timing Path Histogram (nextpnr slack histogram)
# ─────────────────────────────────────────────────────────────────
def fig7_timing_histogram():
    bins = [
        15629,
        15805,
        15981,
        16157,
        16333,
        16509,
        16685,
        16861,
        17037,
        17213,
        17389,
        17565,
        17741,
        17917,
        18093,
        18269,
        18445,
        18621,
        18797,
        18973,
        19149,
    ]
    counts = [4, 1, 0, 0, 0, 0, 3, 7, 1, 0, 0, 12, 11, 3, 0, 0, 0, 1, 0, 1]
    labels = [f"{bins[i] / 1000:.1f}" for i in range(len(bins) - 1)]

    fig, ax = plt.subplots(figsize=(7, 2.8))
    bar_colors = [RED if c == max(counts) else TEAL for c in counts]
    ax.bar(range(len(counts)), counts, color=bar_colors, alpha=0.85)
    ax.set_xticks(range(len(counts)))
    ax.set_xticklabels(labels, rotation=45, ha="right", fontsize=7)
    ax.set_xlabel("Path delay (ns)")
    ax.set_ylabel("Number of paths")
    ax.set_title(
        "Fig 7: ECP5 Timing Path Slack Histogram — Critical path: 4.37 ns (228.78 MHz)",
        fontweight="bold",
    )
    ax.axvline(
        x=12, color=RED, linestyle="--", linewidth=1.5, alpha=0.7, label="critical"
    )
    ax.text(12.5, max(counts) * 0.9, "WNS=-1.63 ns", fontsize=7, color=RED)
    plt.tight_layout()
    plt.savefig(f"{OUT}/timing_histogram.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig7_timing_histogram.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 8 — Design-Point Pareto Curve
# ─────────────────────────────────────────────────────────────────
def fig8_pareto_curve():
    data = [
        ("1 BU", 1, 2049, 134, 274.6),
        ("2 BU", 2, 1025, 182, 186.6),
        ("4 BU", 4, 513, 278, 142.6),
        ("8 BU", 8, 257, 470, 120.8),
        ("16 BU", 16, 129, 854, 110.2),
        ("64 BU", 64, 33, 3158, 104.2),
        ("128 BU", 128, 9, 6230, 56.1),
        ("SimX", 0, 8, 0, 0.0),
    ]
    names = [d[0] for d in data]
    areas = [d[3] for d in data]
    cycles = [d[2] for d in data]

    fig, ax = plt.subplots(figsize=(7, 3.5))
    ax.scatter(areas[:-1], cycles[:-1], c=TEAL, s=60, zorder=5, label="BU designs")
    ax.scatter(
        [areas[-1]],
        [cycles[-1]],
        c=GRAY,
        s=80,
        marker="*",
        zorder=5,
        label="SimX (ideal)",
    )
    for i, (a, c, n) in enumerate(zip(areas, cycles, names)):
        ax.annotate(n, (a, c), textcoords="offset points", xytext=(5, 5), fontsize=7)
    ax.set_xlabel("Logic cells (ECP5)")
    ax.set_ylabel("NTT cycles (log)")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(80, 15000)
    ax.set_ylim(5, 5000)
    # Pareto frontier
    pareto_pts = [(a, c) for a, c in zip(areas[:-1], cycles[:-1])]
    pareto_pts.sort()
    ax.plot(
        [p[0] for p in pareto_pts],
        [p[1] for p in pareto_pts],
        "g--",
        linewidth=1,
        alpha=0.6,
        label="Pareto frontier",
    )
    ax.set_title(
        "Fig 8: Design-Space Pareto Curve — Area vs NTT Latency", fontweight="bold"
    )
    ax.legend(fontsize=8)
    plt.tight_layout()
    plt.savefig(f"{OUT}/pareto_curve.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig8_pareto_curve.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 9 — NTT Latency Sensitivity (design points line chart)
# ─────────────────────────────────────────────────────────────────
def fig9_latency_sensitivity():
    # Design points from design_points CSV — shows how ADP changes with BU count
    bu_counts = [1, 2, 4, 8, 16, 64, 128]
    ntt_cycles = [2049, 1025, 513, 257, 129, 33, 9]
    adp = [274.6, 186.6, 142.6, 120.8, 110.2, 104.2, 56.1]

    fig, ax1 = plt.subplots(figsize=(7, 3.2))
    ax2 = ax1.twinx()

    color1 = TEAL
    color2 = ORANGE
    (l1,) = ax1.plot(
        bu_counts,
        ntt_cycles,
        "o-",
        color=color1,
        linewidth=1.5,
        markersize=6,
        label="NTT latency (cycles)",
    )
    (l2,) = ax2.plot(
        bu_counts,
        adp,
        "s--",
        color=color2,
        linewidth=1.5,
        markersize=6,
        label="ADP (k)",
    )
    ax1.set_xscale("log")
    ax1.set_yscale("log")
    ax2.set_yscale("log")
    ax1.set_xlabel("Butterfly units (pipeline depth)")
    ax1.set_ylabel("NTT latency (cycles)", color=color1)
    ax2.set_ylabel("Area-Delay Product (k)", color=color2)
    ax1.tick_params(axis="y", labelcolor=color1)
    ax2.tick_params(axis="y", labelcolor=color2)
    ax1.set_xticks(bu_counts)
    ax1.set_xticklabels([str(b) for b in bu_counts])
    ax1.set_xlim(0.7, 200)
    ax1.set_title(
        "Fig 9: NTT Latency Sensitivity — Speedup vs Butterfly Unit Count",
        fontweight="bold",
    )
    ax1.legend(handles=[l1, l2], loc="upper right")
    plt.tight_layout()
    plt.savefig(f"{OUT}/latency_sensitivity.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig9_latency_sensitivity.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 10 — Dual-Issue Throughput Benefit (from dual_issue CSV)
# ─────────────────────────────────────────────────────────────────
def fig10_dual_issue_benefit():
    workloads = [
        "NTT+K (6 ops)",
        "NTT+K (30 ops)",
        "Hash-heavy",
        "NTT-heavy",
        "Mixed 25%",
        "Mixed 50%",
        "Mixed 75%",
    ]
    si_cycles = [74, 366, 561, 171, 801, 641, 481]
    di_cycles = [57, 249, 481, 171, 721, 481, 377]
    speedups = [1.30, 1.47, 1.17, 1.00, 1.11, 1.33, 1.28]

    x = np.arange(len(workloads))
    w = 0.35
    fig, ax = plt.subplots(figsize=(7.5, 3.2))
    ax.bar(x - w / 2, si_cycles, w, label="Single-issue", color=BLUE, alpha=0.8)
    ax.bar(x + w / 2, di_cycles, w, label="Dual-issue", color=ORANGE, alpha=0.8)
    for i, (s, d, sp) in enumerate(zip(si_cycles, di_cycles, speedups)):
        ax.text(i - w / 2, s + 10, str(s), ha="center", fontsize=7, color=BLUE)
        ax.text(i + w / 2, d + 10, str(d), ha="center", fontsize=7, color=ORANGE)
        ax.text(
            i,
            max(s, d) + 15,
            f"{sp}×",
            ha="center",
            fontsize=7,
            color=GREEN,
            fontweight="bold",
        )
    ax.set_xticks(x)
    ax.set_xticklabels(workloads, rotation=20, ha="right", fontsize=7)
    ax.set_ylabel("Cycles (SimX)")
    ax.set_title(
        "Fig 10: Single-Issue vs Dual-Issue Throughput — Peak 1.47× (Mixed 30-ops NTT+Keccak)",
        fontweight="bold",
    )
    ax.legend()
    plt.tight_layout()
    plt.savefig(f"{OUT}/dual_issue_benefit.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig10_dual_issue_benefit.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 11 — Multi-Warp Throughput Scaling (from paper Table XIX)
# ─────────────────────────────────────────────────────────────────
def fig11_warp_scaling():
    warps = [1, 2, 4, 8]
    cycles = [365, 353, 357, 417]
    poly_muls = [1, 2, 4, 8]
    scaling = [1.00, 2.07, 4.09, 7.00]

    fig, ax1 = plt.subplots(figsize=(6, 3))
    ax2 = ax1.twinx()
    (l1,) = ax1.plot(
        warps, poly_muls, "o-", color=TEAL, linewidth=2, markersize=7, label="Poly muls"
    )
    (l2,) = ax2.plot(
        warps,
        scaling,
        "s--",
        color=ORANGE,
        linewidth=1.5,
        markersize=7,
        label="Scaling",
    )
    ax1.plot(warps, poly_muls, "o", color=TEAL, markersize=7)
    ax2.plot(warps, scaling, "s", color=ORANGE, markersize=7)

    # Perfect scaling line
    perfect = [1.0 * w for w in warps]
    ax2.plot(warps, perfect, "k:", linewidth=1, alpha=0.4, label="Ideal linear")

    ax1.set_xlabel("Number of warps")
    ax1.set_ylabel("Polynomial multiplications", color=TEAL)
    ax2.set_ylabel("Throughput scaling (×)", color=ORANGE)
    ax1.tick_params(axis="y", labelcolor=TEAL)
    ax2.tick_params(axis="y", labelcolor=ORANGE)
    ax1.set_xticks(warps)
    ax1.set_xlim(0.5, 8.5)
    ax1.set_title(
        "Fig 11: Multi-Warp Throughput Scaling — Near-linear up to 4 warps (4.09×)",
        fontweight="bold",
    )
    ax1.legend(handles=[l1, l2], loc="center right")
    plt.tight_layout()
    plt.savefig(f"{OUT}/warp_scaling.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig11_warp_scaling.pdf done")


# ─────────────────────────────────────────────────────────────────
# FIGURE 12 — Prior Art Comparison (bar chart)
# ─────────────────────────────────────────────────────────────────
def fig12_prior_art_comparison():
    # Norm ADP = (Area × PolyMul cycles) / (134 × 6660), uniform cycle-count basis;
    # Info-15 PolyMul est. = 3.25 × NTT cycles. Bisheh-Niasar coprocessor dropped
    # from the ADP comparison (Kyber-512 full-KEM, not comparable to NTT cores).
    designs = ["Vortex\nPCU", "Info-15 β", "Info-15 α", "Info-15 γ"]
    norm_adp = [1.0, 1.26, 0.72, 0.91]
    logic_cells = [134, 379, 429, 541]
    colors = [GREEN, TEAL, TEAL, TEAL]

    fig, ax1 = plt.subplots(figsize=(7, 3.2))
    ax2 = ax1.twinx()
    bars = ax1.bar(designs, norm_adp, color=colors, alpha=0.8, label="Normalized ADP")
    ax2.semilogy(
        designs,
        logic_cells,
        "k^",
        markersize=8,
        linewidth=1.5,
        label="Logic cells (log)",
    )
    ax1.axhline(y=1.0, color=GREEN, linestyle="--", linewidth=1, alpha=0.7)
    ax1.set_ylabel("Normalized ADP (× = Vortex PCU baseline)", color=TEAL)
    ax2.set_ylabel("Logic cells (log scale)", color="black")
    ax1.set_title(
        "Fig 12: Prior Art Comparison — Vortex PCU: smallest area, competitive ADP",
        fontweight="bold",
    )
    for i, na in enumerate(norm_adp):
        ax1.text(i, na + 0.05, f"{na:.2f}×", ha="center", fontsize=8, color=colors[i])
    ax1.tick_params(axis="y", labelcolor=TEAL)
    ax2.tick_params(axis="y", labelcolor="black")
    ax1.set_ylim(0, 4)
    handles1 = [mpatches.Patch(color=c, label=n) for c, n in zip(colors, designs)]
    handles2 = [plt.Line2D([0], [0], marker="^", color="k", label="Logic cells")]
    ax1.legend(handles=handles1 + handles2, loc="upper right", ncol=2, fontsize=7)
    plt.tight_layout()
    plt.savefig(f"{OUT}/prior_art_comparison.pdf", dpi=300, bbox_inches="tight")
    plt.close()
    print("  fig12_prior_art_comparison.pdf done")


# ─────────────────────────────────────────────────────────────────
if __name__ == "__main__":
    print("Generating all 12 figures for TACO paper...")
    print("=" * 60)

    fig1_pcu_pipeline()
    fig2_pcu_microarch()
    fig3_gap_visualization()
    fig4_ntt_engine_block()
    fig5_area_breakdown()
    fig6_asap7_layout()
    fig7_timing_histogram()
    fig8_pareto_curve()
    fig9_latency_sensitivity()
    fig10_dual_issue_benefit()
    fig11_warp_scaling()
    fig12_prior_art_comparison()

    print("=" * 60)
    print(f"\nAll 12 figures saved to: {OUT}/")

    # List all generated PDFs
    import glob

    pdfs = sorted(glob.glob(f"{OUT}/*.pdf"))
    print(f"Total PDFs: {len(pdfs)}")
    for p in pdfs:
        import os

        size = os.path.getsize(p)
        print(f"  {os.path.basename(p):40s}  {size:8d} bytes")


==> figures/make_asap7_layout.py <==
#!/usr/bin/env python3
"""ASAP7 post-route layout figure for the ACM TACO paper (single-column).

Reads the OpenROAD final DEF (6_final.def) of the NTT engine core and
renders standard-cell placement at ACM \\columnwidth (3.4 in) with:

  * embedded TrueType fonts (pdf.fonttype 42) -- ACM camera-ready requires
    Type 1/TrueType outlines, not matplotlib's default Type 3 bitmaps,
  * STIX serif faces that visually match the Times-like acmart body font,
  * 8 pt base font size at final size (no downscaling required),
  * an Okabe-Ito colourblind-safe accent palette.

Usage:
    python3 make_asap7_layout.py
Output:
    asap7_layout.pdf (regenerated in place, referenced by the paper)
"""

import re
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ── Paths ───────────────────────────────────────────────────────────
BASE = os.path.dirname(os.path.abspath(__file__))
DEF_FILE = os.path.join(
    BASE,
    "..",
    "..",
    "vortex",
    "hw",
    "rtl",
    "pcu",
    "results",
    "asap7",
    "ntt_engine_core",
    "6_final.def",
)
OUT_PDF = os.path.join(BASE, "asap7_layout.pdf")

# ── Publication styling (ACM single column) ─────────────────────────
plt.rcParams.update(
    {
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.family": "serif",
        "font.serif": [
            "STIXGeneral",
            "Nimbus Roman",
            "Times New Roman",
            "DejaVu Serif",
        ],
        "mathtext.fontset": "stix",
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 8,
        "xtick.labelsize": 7,
        "ytick.labelsize": 7,
        "legend.fontsize": 6.5,
        "axes.linewidth": 0.5,
        "xtick.major.width": 0.5,
        "ytick.major.width": 0.5,
    }
)

# Okabe-Ito accents (colourblind-safe)
C_COMB = "#E69F00"  # orange   -- combinational
C_SEQ = "#0072B2"  # blue     -- sequential
C_TIE = "#999999"  # grey     -- tie cells
C_CORE = "#56B4E9"  # sky blue -- core boundary


def main():
    with open(DEF_FILE) as f:
        content = f.read()

    # Restrict parsing to the COMPONENTS block (PINS also uses "+ PLACED").
    block = re.search(
        r"^COMPONENTS \d+ ;(.*?)^END COMPONENTS",
        content,
        re.MULTILINE | re.DOTALL,
    ).group(1)

    # Row forms: "- name cls + SOURCE DIST + PLACED ( x y ) o ;" and
    # "- name cls + PLACED ( x y ) o ;"
    placed = re.findall(
        r"-\s+(\S+)\s+(\S+)\s+(?:\+ SOURCE \S+ \s*)?\+ PLACED \( (\d+) (\d+) \)",
        block,
        re.MULTILINE,
    )
    if not placed:
        raise SystemExit(f"no PLACED cells parsed from {DEF_FILE}")

    seq_prefixes = [
        "DFF",
        "SDFF",
        "DFFHQ",
        "DFFLL",
        "DFFTXT",
        "DFFHX",
        "DFFLX",
        "DFFNH",
        "DFFNL",
    ]
    tie_prefixes = ["TIEL", "TIEH"]

    comb, seq, tie = [], [], []
    filler = 0
    for name, cls, xs, ys in placed:
        x, y = int(xs), int(ys)
        if "FILLER" in name or "DECAP" in name:
            filler += 1
        elif any(cls.startswith(p) for p in seq_prefixes):
            seq.append((x, y))
        elif any(cls.startswith(p) for p in tie_prefixes):
            tie.append((x, y))
        else:
            comb.append((x, y))

    die_w = die_h = 12848  # nm (matches DEF DIEAREA)
    core_x0 = core_y0 = 540  # nm
    core_w = core_h = 11810  # nm

    fig, ax = plt.subplots(figsize=(3.4, 3.2))
    ax.set_aspect("equal")
    ax.set_xlim(-400, die_w + 400)
    ax.set_ylim(-400, die_h + 400)

    # Die and core boundaries
    ax.add_patch(
        plt.Rectangle(
            (0, 0), die_w, die_h, fill=False, edgecolor="black", lw=1.0, zorder=2
        )
    )
    ax.add_patch(
        plt.Rectangle(
            (core_x0, core_y0),
            core_w,
            core_h,
            fill=False,
            edgecolor=C_CORE,
            lw=0.8,
            linestyle="--",
            zorder=2,
        )
    )

    # Cell placement (nm -> um for readable axes)
    def um(cells):
        return ([c[0] / 1000.0 for c in cells], [c[1] / 1000.0 for c in cells])

    x, y = um(comb)
    ax.scatter(
        x,
        y,
        s=1.6,
        c=C_COMB,
        alpha=0.75,
        linewidths=0,
        label=f"Comb. ({len(comb)})",
        zorder=3,
        rasterized=True,
    )
    x, y = um(seq)
    ax.scatter(
        x,
        y,
        s=2.2,
        c=C_SEQ,
        alpha=0.85,
        linewidths=0,
        label=f"Seq. ({len(seq)})",
        zorder=4,
        rasterized=True,
    )
    if tie:
        x, y = um(tie)
        ax.scatter(
            x,
            y,
            s=1.6,
            c=C_TIE,
            alpha=0.75,
            linewidths=0,
            label=f"Tie ({len(tie)})",
            zorder=3,
            rasterized=True,
        )

    ax.set_xlabel("X (µm)")
    ax.set_ylabel("Y (µm)")
    ax.set_xticks([0, 4, 8, 12])
    ax.set_yticks([0, 4, 8, 12])
    leg = ax.legend(
        loc="upper right",
        frameon=True,
        handletextpad=0.3,
        borderpad=0.3,
        labelspacing=0.25,
    )
    leg.get_frame().set_linewidth(0.4)

    fig.tight_layout(pad=0.3)
    fig.savefig(OUT_PDF, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)

    total = len(placed)
    print(
        f"asap7_layout.pdf written: {total} placed cells "
        f"({total - filler} non-filler: {len(comb)} comb, {len(seq)} seq, "
        f"{len(tie)} tie; {filler} filler)"
    )


if __name__ == "__main__":
    main()


==> figures/make_diagrams.py <==
#!/usr/bin/env python3
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyBboxPatch
import numpy as np

OUT = "/home/fortaegis-dev/hossam/OpenCode/Vortex_PQC/doc/figures"
import os

os.makedirs(OUT, exist_ok=True)


def make_instruction_diagram():
    fig, ax = plt.subplots(figsize=(10, 2.5))
    ax.set_xlim(0, 32)
    ax.set_ylim(0, 4)
    ax.axis("off")

    y_box = 1.5
    h_box = 1.8

    fields = [
        (0, 7, "funct7", "#1f77b4", "PCU op type"),
        (7, 12, "rs2", "#ff7f0e", "src reg / q_sel"),
        (12, 17, "rs1", "#2ca02c", "src reg / addr"),
        (17, 20, "funct3", "#9467bd", "WCTL mode"),
        (20, 25, "rd", "#d62728", "dest reg"),
        (25, 32, "opcode", "#7f7f7f", "0x0b = custom-0"),
    ]

    for start, end, name, color, desc in fields:
        w = end - start
        x = 32 - end

        rect = FancyBboxPatch(
            (x, y_box),
            w,
            h_box,
            boxstyle="round,pad=0.05",
            facecolor=color,
            edgecolor="black",
            linewidth=1.2,
            alpha=0.85,
        )
        ax.add_patch(rect)
        ax.text(
            x + w / 2,
            y_box + h_box / 2,
            name,
            ha="center",
            va="center",
            fontsize=8,
            color="white",
            fontweight="bold",
        )
        ax.text(
            x + w / 2,
            y_box - 0.15,
            f"[{end - 1}:{start}]",
            ha="center",
            va="top",
            fontsize=6,
            color=color,
        )
        ax.text(
            x + w / 2,
            y_box + h_box + 0.65,
            desc,
            ha="center",
            va="bottom",
            fontsize=6.5,
            color=color,
        )

    ax.text(
        16,
        3.8,
        "PCU Instruction Format (R-type, 32 bits)",
        ha="center",
        va="bottom",
        fontsize=10,
        fontweight="bold",
    )

    ax.annotate(
        "",
        xy=(32 - 25 + 3.5, y_box + h_box / 2),
        xytext=(32 - 25 + 3.5, y_box + h_box + 1.1),
        arrowprops=dict(arrowstyle="->", color="#7f7f7f", lw=1.5),
    )
    ax.text(
        32 - 25 + 3.5,
        y_box + h_box + 1.2,
        'RISC-V opcode\n"custom-0"',
        ha="center",
        va="bottom",
        fontsize=7,
        color="#7f7f7f",
    )

    for b in range(0, 33, 5):
        x_pos = b
        ax.plot([x_pos, x_pos], [0.1, 0.3], "k-", lw=0.8)
        ax.text(x_pos, 0.0, str(31 - b), ha="center", va="top", fontsize=5.5)

    plt.tight_layout()
    path = f"{OUT}/pcu_instruction_encoding.pdf"
    plt.savefig(path, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"  {path} done")
    return path


def make_flowchart():
    fig, ax = plt.subplots(figsize=(9, 11))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 13)
    ax.axis("off")
    ax.set_title(
        "Fig B: Vortex PCU — Quick-Start Decision Flowchart",
        fontsize=11,
        fontweight="bold",
        y=0.98,
    )

    C_START = "#2ca02c"
    C_DECISION = "#ff7f0e"
    C_ACTION = "#1f77b4"
    C_END = "#d62728"
    C_INFO = "#7f7f7f"

    def rect(ax, x, y, w, h, text, color, fontsize=8, textcolor="white"):
        r = FancyBboxPatch(
            (x, y),
            w,
            h,
            boxstyle="round,pad=0.1",
            facecolor=color,
            edgecolor="black",
            linewidth=1,
        )
        ax.add_patch(r)
        ax.text(
            x + w / 2,
            y + h / 2,
            text,
            ha="center",
            va="center",
            fontsize=fontsize,
            color=textcolor,
            fontweight="bold",
            wrap=True,
        )

    def diamond(ax, cx, cy_bottom, W, H, text, color, fontsize=7.5):
        cy = cy_bottom + H / 2
        pts = np.array(
            [
                [cx, cy_bottom + H],
                [cx + W / 2, cy],
                [cx, cy_bottom],
                [cx - W / 2, cy],
            ]
        )
        poly = plt.Polygon(pts, facecolor=color, edgecolor="black", linewidth=1)
        ax.add_patch(poly)
        ax.text(
            cx,
            cy,
            text,
            ha="center",
            va="center",
            fontsize=fontsize,
            color="white",
            fontweight="bold",
        )

    def arrow(ax, x0, y0, x1, y1, label="", color="black"):
        ax.annotate(
            "",
            xy=(x1, y1),
            xytext=(x0, y0),
            arrowprops=dict(arrowstyle="->", color=color, lw=1.5),
        )
        if label:
            mx, my = (x0 + x1) / 2, (y0 + y1) / 2
            ax.text(mx + 0.1, my, label, fontsize=6.5, color=color)

    rect(ax, 3.5, 12.0, 3, 0.7, "START", C_START, 9)

    arrow(ax, 5, 12.0, 5, 11.3)
    rect(
        ax,
        2.5,
        10.5,
        5,
        0.7,
        "1. Install OSS CAD Suite\n(Yosys + nextpnr)",
        C_ACTION,
        8,
    )

    arrow(ax, 5, 10.5, 5, 9.8)
    rect(
        ax,
        2.5,
        9.0,
        5,
        0.7,
        "2. git clone Vortex\ngit clone https://github.com/vortexgpgpu/vortex",
        C_ACTION,
        7.5,
    )

    arrow(ax, 5, 9.0, 5, 8.3)
    rect(
        ax,
        2.5,
        7.5,
        5,
        0.7,
        "3. Run SimX simulator\ncd tests/pqc_bench && ../sim/simx/simx -s kyber_mw_1.bin",
        C_ACTION,
        7,
    )

    arrow(ax, 5, 7.5, 5, 6.6)
    diamond(ax, 5, 4.8, 3.6, 1.8, "exitcode=0?", C_DECISION, 8)
    arrow(ax, 5, 4.8, 5, 4.1, "YES")
    arrow(ax, 5 + 1.8, 5.7, 8.5, 5.7, "NO")
    ax.text(8.7, 5.7, "Check\ninstallation", fontsize=7, va="center", color=C_END)

    arrow(ax, 5, 4.1, 5, 3.4)
    diamond(ax, 5, 2.2, 3.6, 1.6, "Run FPGA\nsynthesis?", C_DECISION, 7.5)

    arrow(ax, 5 + 1.8, 3.0, 8.5, 3.0, "YES")
    rect(
        ax,
        6.8,
        2.5,
        3.2,
        1.1,
        "4a. Yosys + nextpnr\nsee Exercise 4 (30 min)",
        C_ACTION,
        7.5,
    )

    arrow(ax, 5, 2.2, 5, 1.5, "NO")
    rect(ax, 2.5, 0.8, 5, 0.7, "4b. Try multi-warp\nkyber_mw_4.bin", C_ACTION, 8)

    arrow(ax, 5, 0.8, 5, 0.3)
    diamond(ax, 5, -1.1, 3.6, 1.4, "Results\nmatch\npaper?", C_DECISION, 7)

    arrow(ax, 5, -1.1, 5, -1.8, "YES")
    rect(ax, 3.5, -2.3, 3, 0.5, "DONE", C_END, 9)

    arrow(ax, 5 + 1.8, -0.4, 8.5, -0.4, "NO")
    rect(ax, 6.8, -0.9, 3.2, 0.8, "See Troubleshooting\nsection (p.29)", C_INFO, 7)

    sx, sy = 0.1, 6.5
    rect(ax, sx, sy + 2.2, 1.8, 0.5, "Legend", C_INFO, 7, "white")
    rect(ax, sx, sy + 1.5, 0.4, 0.4, "", C_ACTION)
    ax.text(sx + 0.5, sy + 1.7, "Action", fontsize=6.5, va="center")
    rect(ax, sx, sy + 0.9, 0.4, 0.4, "", C_DECISION)
    ax.text(sx + 0.5, sy + 1.1, "Decision", fontsize=6.5, va="center")
    rect(ax, sx, sy + 0.3, 0.4, 0.4, "", C_START)
    ax.text(sx + 0.5, sy + 0.5, "Start/End", fontsize=6.5, va="center")

    plt.tight_layout()
    path = f"{OUT}/quickstart_flowchart.pdf"
    plt.savefig(path, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"  {path} done")
    return path


if __name__ == "__main__":
    p1 = make_instruction_diagram()
    p2 = make_flowchart()
    print(f"\nDiagrams: {p1}\n          {p2}")

